Exact Short Products From Truncated Multipliers

We sometimes need to compute the most significant digits of the product of small integers with a multiplier requiring much storage: e.g., a large integer (e.g., $5^{100}$) or an irrational number ($\pi$). We only need to access the most significant digits of the multiplier-as long as the integers are sufficiently small. We provide an efficient algorithm to compute the range of integers given a truncated multiplier and a desired number of digits.

==> python_code/script.py <==
def gaps(z, M):  
  w = 1
  lbda = []
  a = z % M
  alpha = 1
  b = z % M
  beta = 1
  while True:
    v = (a + b) % M
    if v < a:
      lbda.append(w)
      if a % (M - b) == 0: break
      t = a // (M - b)
      w = w + alpha + (t - 1) * beta
      alpha = w
      a = (a + t * b) % M
    else: # elif v>b:
      t = (M - b - 1) // a
      lbda.append(w)
      w = w + beta + (t - 1) * alpha
      beta = w
      b = (b + t*a) % M
  return lbda



def find_min_max(z, M, A, B):
  mnma = [(A, 0, 0)]
  mxma = [(A, 0, 0)]
  facts = gaps(z, M)
  mi = (z * A) % M
  ma = (z * A) % M
  fact_index = 0
  b = A * z
  w = 0
  while True:
    offindex = facts[fact_index]
    v = (z * (w + offindex) + b) % M
    if w + offindex > B-A: break
    if v < mi:
      w += offindex
      mi = v
      basis = (z * w + b) % M
      off = (z * offindex) % M
      times = basis // (M - off)
      if A + w + times * offindex > B:
        times = (B - A - w) // offindex
      w += offindex * times
      mi = (z * w + b) % M
      mnma.append((w+A, times, offindex))
    elif v > ma:
      w += offindex
      ma = v
      basis = (z * w + b) % M
      off = (z * offindex) % M
      times = (M - 1 - basis) // off
      if A + w + times * offindex > B:
        times = (B - A - w) // offindex
      w += offindex * times
      ma = (z * w + b) % M
      mxma.append((w + A, times, offindex))
    else:
      fact_index += 1
      if fact_index == len(facts): break
  return (mnma, mxma)

def find_range(z, digits, base):
 lb = (base ** (digits - 1) + z - 1) // z
 k = 0
 while True:
  A = (base ** (digits + k - 1) + z - 1)//z
  B = base ** (digits + k) // z
  if B * z == base ** (digits + k):
   B -= 1
  if B < A:
   k = k + 1
   continue
  M = base ** k
  if z % M == 0:# special case
    if B >= M+1:
      return (lb,M+1)
  (mnma, mxma) = find_min_max(z, M, A, B)
  for (beta, times, gap) in mxma:
   if beta * z % M >= M - beta + 1:
    ub = beta
    if times > 0:
     top = beta * z % M - (M - beta + 1)
     bottom = gap + gap * z % M
     mt = top // bottom
     ub = beta - top // bottom * gap
    if ub <= lb:
     return None
    return (lb, ub)
  k = k + 1


longpi = 31415926535897932384626433832795028841971693993751058209749445923078164062862089986280348253421170679821480865132823066470938446095505822317253594081284811174502841027019385211055596446229489549303819644288109756659334461284756482337867831652712019091456485669234603486104543266482133936072602491412737245870066063155881748815209209628292540917153643678925903600113305305488204665213841469519415116094330572703657595919530921861173819326117931051185480744623799627495673518857527248912279381830119491298336733624406566430860213949463952247371907021798609437027705392171762931767523846748184676694051320005681271452635608277857713427577896091736371787214684409012249534301465495853710507922796892589235420199561121290219608640344181598136297747713099605187072113499999983729780499510597317328160963185950244594553469083026425223082533446850352619311881710100031378387528865875332083814206171776691473035982534904287554687311595628638823537875937519577818577805321712268066130019278766111959092164201989
def select_top_digits(value, digits, base):
    if digits <= 0:
        raise ValueError("number of digits should be a positive integer")
    while value < base ** (digits-1):
        value *= base
    while value >= base ** digits:
        value //=base
    return value


for d in range(10, 13+1):
    mypi = select_top_digits(longpi, d, 10)
    print(mypi)
    print(find_range(mypi, 10, 10))
    z = 1
    while(True):
        ta = select_top_digits(z * longpi, 10, 10)
        ma = select_top_digits(z * mypi, 10, 10)
        if(ta != ma):
            print("fails at "+str(z))
            break
        z += 1


for mypi in [
  3141592653,
  31415926535,
  314159265358,
  3141592653589,
  31415926535897,
  314159265358979,
  3141592653589793,
  31415926535897932,
  314159265358979323,
  3141592653589793238,
  31415926535897932384,
  ]:
  print(find_range(mypi, digits=10, base=10))

